Unified discontinuous Galerkin scheme for a large class of elliptic equations

We present a discontinuous Galerkin internal-penalty scheme that is applicable to a large class of linear and nonlinear elliptic partial differential equations. The unified scheme can accommodate all second-order elliptic equations that can be formulated in first-order flux form, encompassing problems in linear elasticity, general relativity, and hydrodynamics, including problems formulated on a curved manifold. It allows for a wide range of linear and nonlinear boundary conditions, and accommodates curved and nonconforming meshes. Our generalized internal-penalty numerical flux and our Schur-complement strategy of eliminating auxiliary degrees of freedom make the scheme compact without requiring equation-specific modifications. We demonstrate the accuracy of the scheme for a suite of numerical test problems. The scheme is implemented in the open-source SpECTRE numerical relativity code.

==> anc/InputFiles/Bbh.yaml <==
# Executable: SolveXcts
# Version: 2021.12.15

Background: &background
  Binary:
    XCoords: [&x_left -8., &x_right 8.]
    ObjectA:
      Kerr: &kerr_left
        Mass: 0.4229
        Spin: [0., 0., 0.]
        Center: [0., 0., 0.]
    ObjectB:
      Kerr: &kerr_right
        Mass: 0.4229
        Spin: [0., 0., 0.]
        Center: [0., 0., 0.]
    AngularVelocity: 0.0144
    Expansion: 0.
    FalloffWidths: [4.8, 4.8]

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 0.8458
      OuterRadius: 5.
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, 0., 0.]
            Rotation: [0., 0., 0.]
            Lapse: *kerr_left
            NegativeExpansion: None
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.8458
      OuterRadius: 5.
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, 0., 0.]
            Rotation: [0., 0., 0.]
            Lapse: *kerr_right
            NegativeExpansion: None
      UseLogarithmicMap: True
    EnvelopingCube:
      Radius: 55.
      UseProjectiveMap: True
      Sphericity: 0.
    OuterShell:
      InnerRadius: 60.
      OuterRadius: 300.
      RadialDistribution: Inverse
      BoundaryCondition: Flatness
    InitialRefinement:
      ObjectAShell:               [{{ L + 1 }}, {{ L + 1 }}, {{ L + 1 }}]
      ObjectBShell:               [{{ L + 1 }}, {{ L + 1 }}, {{ L + 1 }}]
      ObjectACube:                [{{ L + 1 }}, {{ L + 1 }}, {{ L    }}]
      ObjectBCube:                [{{ L + 1 }}, {{ L + 1 }}, {{ L    }}]
      EnvelopingCubeUpperZLeft:   [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeLowerZLeft:   [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeUpperYLeft:   [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeLowerYLeft:   [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeLowerX:       [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeUpperZRight:  [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeLowerZRight:  [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeUpperYRight:  [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeLowerYRight:  [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeUpperX:       [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      CubedShellUpperZLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellLowerZLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellUpperYLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellLowerYLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellLowerX:           [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      CubedShellUpperZRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellLowerZRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellUpperYRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellLowerYRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellUpperX:           [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      OuterShellUpperZLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellLowerZLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellUpperYLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellLowerYLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellLowerX:           [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      OuterShellUpperZRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellLowerZRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellUpperYRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellLowerYRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellUpperX:           [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
    InitialGridPoints:
      ObjectAShell:   [{{ P + 1 }}, {{ P + 1 }}, {{ P + 4 }}]
      ObjectBShell:   [{{ P + 1 }}, {{ P + 1 }}, {{ P + 4 }}]
      ObjectACube:    [{{ P + 1 }}, {{ P + 1 }}, {{ P + 2 }}]
      ObjectBCube:    [{{ P + 1 }}, {{ P + 1 }}, {{ P + 2 }}]
      EnvelopingCube: [{{ P + 1 }}, {{ P + 1 }}, {{ P + 1 }}]
      CubedShell:     [{{ P + 1 }}, {{ P + 1 }}, {{ P + 1 }}]
      OuterShell:     [{{ P + 1 }}, {{ P + 1 }}, {{ P     }}]

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.
    Massive: True

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-10
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 40
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-10
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 100
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver: ExplicitInverse
    SkipResets: True
    ObservePerCoreReductions: False

EventsAndTriggers:
  ? HasConverged
  : - ObserveErrorNorms:
        SubfileName: ErrorNorms
    - ObserveNorms:
        SubfileName: ConstraintNorms
        TensorsToObserve:
          - Name: HamiltonianConstraint
            NormType: L2Norm
            Components: Individual
          - Name: MomentumConstraint
            NormType: L2Norm
            Components: Individual


==> anc/InputFiles/HalfSpaceMirror.yaml <==
# Executable: SolveElasticity3D
# Version: 2021.12.15

Background:
  HalfSpaceMirror:
    BeamWidth: 0.177
    Material:
      # Fused Silica
      BulkModulus: 36.36363636363637
      ShearModulus: 30.76923076923077
    IntegrationIntervals: 350
    AbsoluteTolerance: 1e-12
    RelativeTolerance: 1e-10

InitialGuess: Zero

DomainCreator:
  Cylinder:
    InnerRadius: 0.177
    OuterRadius: 0.6
    LowerZBound: 0
    UpperZBound: 0.6
    InitialRefinement:
      Layer0InnerCube:  [{{ L + 1 }}, {{ L + 1 }}, {{ L }}]
      Layer0East:       [{{ L + 1 }}, {{ L }}, {{ L }}]
      Layer0West:       [{{ L + 1 }}, {{ L }}, {{ L }}]
      Layer0North:      [{{ L + 1 }}, {{ L }}, {{ L }}]
      Layer0South:      [{{ L + 1 }}, {{ L }}, {{ L }}]
      Layer1InnerCube:  [{{ L }}, {{ L }}, {{ L }}]
      Layer1East:       [{{ L }}, {{ L }}, {{ L }}]
      Layer1West:       [{{ L }}, {{ L }}, {{ L }}]
      Layer1North:      [{{ L }}, {{ L }}, {{ L }}]
      Layer1South:      [{{ L }}, {{ L }}, {{ L }}]
    InitialGridPoints:
      Layer0InnerCube:  [{{ P + 1 }}, {{ P + 1 }}, {{ P + 1 }}]
      Layer0East:       [{{ P + 1 }}, {{ P + 3 }}, {{ P + 1 }}]
      Layer0West:       [{{ P + 1 }}, {{ P + 3 }}, {{ P + 1 }}]
      Layer0North:      [{{ P + 1 }}, {{ P + 3 }}, {{ P + 1 }}]
      Layer0South:      [{{ P + 1 }}, {{ P + 3 }}, {{ P + 1 }}]
      Layer1InnerCube:  [{{ P + 1 }}, {{ P + 1 }}, {{ P + 1 }}]
      Layer1East:       [{{ P + 1 }}, {{ P + 3 }}, {{ P + 1 }}]
      Layer1West:       [{{ P + 1 }}, {{ P + 3 }}, {{ P + 1 }}]
      Layer1North:      [{{ P + 1 }}, {{ P + 3 }}, {{ P + 1 }}]
      Layer1South:      [{{ P + 1 }}, {{ P + 3 }}, {{ P + 1 }}]
    UseEquiangularMap: False
    RadialPartitioning: []
    RadialDistribution: [Linear]
    PartitioningInZ: [0.177]
    DistributionInZ: [Linear, Linear]
    BoundaryConditions:
      LowerZ:
        LaserBeam:
          BeamWidth: 0.177
      UpperZ:
        AnalyticSolution:
          Displacement: Dirichlet
      Mantle:
        AnalyticSolution:
          Displacement: Dirichlet

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 100.
    Massive: True

Observers:
  VolumeFileName: "HalfSpaceMirrorVolume"
  ReductionFileName: "HalfSpaceMirrorReductions"

LinearSolver:
  GMRES:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-12
      AbsoluteResidual: 1.e-12
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    Iterations: 3
    MaxOverlap: 2
    Verbosity: Silent
    SubdomainSolver: ExplicitInverse
    ObservePerCoreReductions: False

EventsAndTriggers:
  ? HasConverged
  : - ObserveErrorNorms:
        SubfileName: ErrorNorms
    - ObserveVolumeIntegrals:
        SubfileName: VolumeIntegrals


==> anc/InputFiles/KerrSchild.yaml <==
# Executable: SolveXcts
# Version: 2021.12.15

Background: &background
  Kerr: &kerr
    Mass: 1.
    Spin: [0., 0., 0.]
    Center: [0., 0., 0.]

InitialGuess: *background

DomainCreator:
  Shell:
    InnerRadius: 2.
    OuterRadius: 10.
    InitialRefinement: {{ L }}
    InitialGridPoints: [{{ P + 1 }}, {{ P + 1 }}]
    UseEquiangularMap: True
    RadialPartitioning: []
    RadialDistribution: [Logarithmic]
    WhichWedges: All
    EquatorialCompression: None
    TimeDependence: None
    BoundaryConditions:
      InnerBoundary:
        ApparentHorizon:
          Center: [0, 0, 0]
          Rotation: [0, 0, 0]
          Lapse: *kerr
          NegativeExpansion: None
      OuterBoundary:
        AnalyticSolution:
          ConformalFactor: Dirichlet
          LapseTimesConformalFactor: Dirichlet
          ShiftExcess: Dirichlet

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.
    Massive: True

Observers:
  VolumeFileName: "KerrSchildVolume"
  ReductionFileName: "KerrSchildReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 1.e-12
      AbsoluteResidual: 1.e-12
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 40
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-5
      AbsoluteResidual: 1.e-12
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver: ExplicitInverse
    SkipResets: True
    ObservePerCoreReductions: False

EventsAndTriggers:
  ? HasConverged
  : - ObserveErrorNorms:
        SubfileName: ErrorNorms


==> anc/InputFiles/ProductOfSinusoids2D.yaml <==
# Executable: SolvePoisson2D
# Version: 2021.12.15

Background:
  ProductOfSinusoids:
    WaveNumbers: [3.141592653589793, 3.141592653589793]

InitialGuess: Zero

RandomizeInitialGuess: None

DomainCreator:
  Rectangle:
    LowerBound: [0., 0.]
    UpperBound: [1., 1.]
    InitialRefinement: [{{ L }}, {{ L }}]
    InitialGridPoints: [{{ P + 1 }}, {{ P + 1 }}]
    TimeDependence: None
    BoundaryCondition:
      AnalyticSolution:
        Field: Dirichlet

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.
    Massive: True

Observers:
  VolumeFileName: "PoissonProductOfSinusoids2DVolume"
  ReductionFileName: "PoissonProductOfSinusoids2DReductions"

LinearSolver:
  ConvergenceCriteria:
    MaxIterations: 100
    RelativeResidual: 1.e-14
    AbsoluteResidual: 1.e-14
  Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    Iterations: 3
    MaxOverlap: 2
    Verbosity: Silent
    SubdomainSolver: ExplicitInverse
    ObservePerCoreReductions: False

EventsAndTriggers:
  ? HasConverged
  : - ObserveErrorNorms:
        SubfileName: ErrorNorms

